Characterizations of periods of multidimensional shifts

We show that the sets of periods of multidimensional shifts of finite type (SFTs) are exactly the sets of integers of the complexity class $\NE$. We also show that the functions counting their number are the functions of #E. We also give characterizations of some other notions of periodicity. We finish the paper by giving some characterizations for sofic and effective subshifts.

==> figures/pysources/RobinsonUneCouleur.py <==
NE = (1,1)
SE = (1,-1)
SW = (-1,-1)
NW = (-1,1)



def rotate(orient):
  if orient==NW:
    return -90
  elif orient==SW:
    return 0
  elif orient==SE:
    return 90
  else:
    return 180

    
def print_level(n,x,y,orientation):
  if n==0:
    print "\\begin{scope}[shift={(%d,%d)},rotate=%d,scale=0.25]" % (x,y,rotate(orientation))
    print "\\cross"
    print "\\end{scope}"
  else:
    shift=2**(n-1)
    print_level(n-1,x-shift,y+shift,NW)
    print_level(n-1,x+shift,y+shift,NE)
    print_level(n-1,x-shift,y-shift,SW)
    print_level(n-1,x+shift,y-shift,SE)
    orx, ory = orientation
    print "\\begin{scope}[shift={(%d,%d)},rotate=%d,scale=0.25]" % (x,y,rotate(orientation))
    print "\\cross"
    print "\\end{scope}" 
    for i in range(1,2*shift):
      if i==shift:
	if orientation==NW or orientation==SE:
	  print "\\begin{scope}[shift={(%d,%d)},rotate=%d,scale=0.25]" % (x+orx*i,y,rotate(orientation)%360)
	  print "\\armod"
	  print "\\end{scope}"
	else:
	  print "\\begin{scope}[shift={(%d,%d)},rotate=%d,scale=0.25]" % (x+orx*i,y,rotate(orientation)+270%360)
	  print "\\armod"
	  print "\\end{scope}"
	if orientation==NW or orientation==SE:
	  print "\\begin{scope}[shift={(%d,%d)},rotate=%d,scale=0.25]" % (x-orx*i,y,rotate(orientation)+180%360)
	  print "\\armdld"
	  print "\\end{scope}"
	else:
	  print "\\begin{scope}[shift={(%d,%d)},rotate=%d,scale=0.25]" % (x-orx*i,y,rotate(orientation)+90%360)
	  print "\\armdrd"
	  print "\\end{scope}"
	if orientation==NW or orientation==SE:
	  print "\\begin{scope}[shift={(%d,%d)},rotate=%d,scale=0.25]" % (x,y-ory*i,rotate(orientation)+90%360)
	  print "\\armdrd"
	  print "\\end{scope}"
	else:
	  print "\\begin{scope}[shift={(%d,%d)},rotate=%d,scale=0.25]" % (x,y-ory*i,rotate(orientation)+180%360)
	  print "\\armdld"
	  print "\\end{scope}"
	if orientation==NW or orientation==SE:
	  print "\\begin{scope}[shift={(%d,%d)},rotate=%d,scale=0.25]" % (x,y+ory*i,rotate(orientation)+270%360)
	  print "\\armod"
	  print "\\end{scope}"
	else:
	  print "\\begin{scope}[shift={(%d,%d)},rotate=%d,scale=0.25]" % (x,y+ory*i,rotate(orientation)%360)
	  print "\\armod"
	  print "\\end{scope}"
      else:
	if orientation==NW or orientation==SE:
	  print "\\begin{scope}[shift={(%d,%d)},rotate=%d,scale=0.25]" % (x+orx*i,y,rotate(orientation)%360)
	  print "\\armoo"
	  print "\\end{scope}"
	else:
	  print "\\begin{scope}[shift={(%d,%d)},rotate=%d,scale=0.25]" % (x+orx*i,y,rotate(orientation)+270%360)
	  print "\\armoo"
	  print "\\end{scope}"
	if orientation==NW or orientation==SE:
	  print "\\begin{scope}[shift={(%d,%d)},rotate=%d,scale=0.25]" % (x-orx*i,y,rotate(orientation)+180%360)
	  print "\\armdlo"
	  print "\\end{scope}"
	else:
	  print "\\begin{scope}[shift={(%d,%d)},rotate=%d,scale=0.25]" % (x-orx*i,y,rotate(orientation)+90%360)
	  print "\\armdro"
	  print "\\end{scope}"
	if orientation==NW or orientation==SE:
	  print "\\begin{scope}[shift={(%d,%d)},rotate=%d,scale=0.25]" % (x,y-ory*i,rotate(orientation)+90%360)
	  print "\\armdro"
	  print "\\end{scope}"
	else:
	  print "\\begin{scope}[shift={(%d,%d)},rotate=%d,scale=0.25]" % (x,y-ory*i,rotate(orientation)+180%360)
	  print "\\armdlo"
	  print "\\end{scope}"
	if orientation==NW or orientation==SE:
	  print "\\begin{scope}[shift={(%d,%d)},rotate=%d,scale=0.25]" % (x,y+ory*i,rotate(orientation)+270%360)
	  print "\\armoo"
	  print "\\end{scope}"
	else:
	  print "\\begin{scope}[shift={(%d,%d)},rotate=%d,scale=0.25]" % (x,y+ory*i,rotate(orientation)%360)
	  print "\\armoo"
	  print "\\end{scope}"

print """\\documentclass{standalone}
\\usepackage{tikz,ifthen}
\\usetikzlibrary{decorations.pathmorphing,decorations.pathreplacing,arrows,automata,patterns,positioning}
\\input{../texcommands.tex}
\\begin{document}
\\scalebox{0.20}{"""
print "\\begin{tikzpicture}[scale=2]\n"
  
print """\\renewcommand{\maindoubles}{red}
\\renewcommand{\maindoublesunder}{red!40}
\\renewcommand{\underdoublessides}{red}
\\renewcommand{\underdoublescenter}{red!40}"""
print_level(4,0,0,NW)  

print "\\end{tikzpicture}}"
print "\\end{document}"

==> figures/pysources/compoA.py <==
print "\\documentclass{standalone}"
print "\\usepackage{tikz,pgf}"
print "\\input texcommands.tex"
print "\\begin{document}"
print "\\begin{tikzpicture}[scale=0.19]"
#debut generation de la figure

def conv(n):
  return str(4*n)

hauteur = 10
largeur1 = 3 
largeur2 = 3
largeur3 = 6
for k in range(2):
  p=k*(largeur1+largeur2+largeur3+3)
  for j in range(hauteur):
    for i in range(largeur1):
      print "\\node at ("+conv(i+p)+","+conv(j)+") {$w_{"+str(i)+","+str(j)+"}$};\n"
    print "\\begin{scope}[shift={(-2,-2)}]"
    print "\\draw[dotted] ("+conv(largeur1+p)+","+conv(0)+") ++(2,0) -- ++(0,-4);"
    print "\\draw[dotted] ("+conv(largeur1+p)+","+conv(hauteur)+") ++(2,0) -- +(0,4);"
    print "\\begin{scope}[shift={("+conv(largeur1+p)+","+conv(j)+")},scale=4]"
    print "\\sbreaker"
    print "\\end{scope}"
    print "\\end{scope}"
    for i in range(largeur1,largeur1+largeur2):
      print "\\node at ("+conv(p+i+1)+","+conv(j)+") {$w_{"+str(i)+","+str(j)+"}$};\n"
    print "\\begin{scope}[shift={(-2,-2)}]"
    print "\\draw[dotted] ("+conv(largeur1+largeur2+1+p)+","+conv(0)+") ++(2,0) -- ++(0,-4);"
    print "\\draw[dotted] ("+conv(largeur1+largeur2+1+p)+","+conv(hauteur)+") ++(2,0) -- +(0,4);"
    print "\\begin{scope}[shift={("+conv(largeur1+largeur2+1+p)+","+conv(j)+")},scale=4]"
    print "\\sbreaker"
    print "\\end{scope}"
    print "\\end{scope}"
    for i in range(largeur1+largeur2,largeur1+largeur2+largeur3):
      print "\\node at ("+conv(p+i+2)+","+conv(j)+") {$w_{"+str(i)+","+str(j)+"}$};\n"
    print "\\begin{scope}[shift={(-2,-2)}]"
    print "\\draw[dotted] ("+conv(largeur1+largeur2+largeur3+2+p)+","+conv(0)+") ++(2,0) -- ++(0,-4);"
    print "\\draw[dotted] ("+conv(largeur1+largeur2+largeur3+2+p)+","+conv(hauteur)+") ++(2,0) -- +(0,4);"
    print "\\begin{scope}[shift={("+conv(largeur1+largeur2+largeur3+2+p)+","+conv(j)+")},scale=4]"
    print "\\sbreaker"
    print "\\end{scope}"
    print "\\end{scope}"

#fin de la figure
print "\\end{tikzpicture}\\end{document}"


==> figures/pysources/cubee1eiej.py <==
#!/usr/bin/python
side = 10
n=4
print "\\documentclass{standalone}"
print "\\usepackage{tikz}"
print "\\input texcommands.tex"
print "\\begin{document}"

print "\\begin{tikzpicture}[scale=0.5]"
print "\\begin{scope}[scale=%f]" % side
print "\\cube{"
print "\\begin{scope}[scale=%f]" % (1./(side))
for i in range(side):
  for j in range(side):
    print "\\begin{scope}[shift={(%d,%d)}]" % (i,j)
    if i%n==j%n and i%n!=0:
      print "\\sdiagdiag"
    elif i%n==0 and j%n==0:
      print "\\sdiagcorner"
    elif i%n==0 and j%n!=0:
      print "\\sdiagver"
    elif i%n!=0 and j%n==0:
      print "\\sdiaghor"
    elif i%n>j%n:
      print "\\sdiagright"
    else:
      print "\\sdiagleft"
    print "\\draw[line width=0.1pt] (0,0) rectangle +(1,1);"
    print "\\end{scope}"
print "\\end{scope}"
print "}{"
print "\\begin{scope}[scale=%f]" % (1./(side))
for i in range(side):
  for j in range(side):
    print "\\begin{scope}[shift={(%d,%d)}]" % (i,j)
    if i%n==j%n and i%n!=0:
      print "\\sdiagdiag"
    elif i%n==0 and j%n==0:
      print "\\sdiagcorner"
    elif i%n==0 and j%n!=0:
      print "\\sdiagver"
    elif i%n!=0 and j%n==0:
      print "\\sdiaghor"
    elif i%n>j%n:
      print "\\sdiagright"
    else:
      print "\\sdiagleft"
    print "\\draw[line width=0.1pt] (0,0) rectangle +(1,1);"
    print "\\end{scope}"
print "\\end{scope}"
print "}{"
print "\\draw[scale=%f,line width=0.1pt] (0,0) grid (%d,%d);" % (1./side,side,side)
print "}{0,0}"
print "\\end{scope}"
print "\\begin{scope}[shift={(-%d,0)}]" % side
print "\\draw[-latex] (0,0) -- (1,-0.5) node[below] {$e_i$};"
print "\\draw[-latex] (0,0) -- (0,1) node[left] {$e_1$};"
print "\\draw[-latex] (0,0) -- (-1,-0.5) node[below] {$e_j$};"
print "\\end{scope}"
print "\\end{tikzpicture}"
print "\\end{document}"


==> figures/pysources/effectifToRect.py <==
print "\\documentclass{standalone}"
print "\\usepackage{tikz,pgf}"
print "\\input texcommands.tex"
print "\\input texcommands.prelim.tex"
print "\\begin{document}"
print "\\begin{tikzpicture}[scale=0.4]"
# debut figure
# constantes
n=5
m=3

hauteur = 10
largeur = 20

print "\\begin{scope}"
for i in range(largeur):
  for j in range(hauteur):
    if i%n<m:
      print "\\node at (%f,%f) {$b$};" % (i+.5,j+.5)
    else:
      print "\\node at (%f,%f) {$a$};" % (i+.5,j+.5)
print "\\end{scope}"


print "\\begin{scope}[shift={(%d,%d)}]" % (0,-(hauteur+1))
for i in range(largeur):
  for j in range(hauteur):
    print "\\begin{scope}[shift={(%d,%d)}]" % (i,j)
    if i%n>m:
      print "\\srectoutside"
    elif i%n==0 and j%m==0:
      print "\\srectcornerleft"
    elif i%n==0:
      print "\\srectvertleft"
    elif i%n==m and j%m==0:
      print "\\srectcornerright"
    elif i%n==m:
      print "\\srectvertright"
    elif i%n==j%m:
      print "\\srectdiag"
    elif j%m==0:
      print "\\srecthoriz"
    elif i%n<j%m:
      print "\\srectleft"
    elif i%n>j%m:
      print "\\srectright"
    print "\\end{scope}"
print "\\end{scope}"

print "\\begin{scope}[shift={(%d,%d)}]" % (0,-2*(hauteur+1))
for i in range(largeur):
  for j in range(hauteur):
    print "\\begin{scope}[shift={(%d,%d)}]" % (i,j)
    if i%n==0 and j%m==0:
      print "\\scorner"
    elif i%n==0:
      print "\\sbreaker"
    elif j%m==0:
      print "\\begin{scope}[shift={(0.5,0.375)}]\\shorline\\end{scope}"
    print "\\end{scope}"
print "\\end{scope}"

print "\\end{tikzpicture}"
print "\\end{document}"


==> figures/pysources/onepercompoR.py <==
#!/usr/bin/env python
# -*- coding: UTF-8 -*-

print "\\documentclass{standalone}"
print "\\usepackage{tikz,pgf}"
print "\\input texcommands.tex"
print "\\usetikzlibrary{decorations.pathmorphing,decorations.pathreplacing,arrows,automata,patterns,positioning}"
print "\\begin{document}"
print "\\begin{tikzpicture}[scale=0.4]"
#debut generation de la figure

m = 3
n = 1

beginx = 0
endx = 20
beginy = 0
endy = 20

print "\\begin{scope}"
print "\\draw[clip,decorate,decoration={random steps,segment length=3pt,amplitude=1pt}] (%f,%f) rectangle (%f,%f);" % (beginx+0.5,beginy+0.5,endx+0.5,endy+0.5)

for i in range(beginx-n-m,endx+n+m):
  for j in range(beginy-n-m,endy+n+m):
    if i%m==0 and (j-i/m*n)%2**m==0:
      print "\\draw[very thick,color=black] (%d,%d) -- +(%d,%d);" % (i,j,m,0)
      print "\\draw[dotted,color=black] (%d,%d) -- +(%d,%d);" % (i,j,-m,0)
      print "\\draw[dashed,color=black] (%d,%d) -- +(%d,%d);" % (i+m,j,m,0)
      print "\\draw[very thick,color=orange] (%d,%d) -- +(%d,%d);" % (i+n,j,-n,n)
      print "\\draw[very thick,color=orange] (%d,%d) -- +(%d,%d);" % (i+n,j,-n,-n)
      print "\\draw[very thick,color=blue] (%d,%d) -- +(%d,%d);" % (i-n,j-n,n,n)
      print "\\draw[very thick,color=blue] (%d,%d) -- +(%d,%d);" % (i-n,j-n,n,-n)
  if i%m==0:
    print "\\draw[very thick,color=mygray1] (%d,%d) -- (%d,%d);" % (i,beginx-1,i,endx+1)

print "\\end{scope}"

print "\\draw[very thick,color=orange] (%d,%d) -- +(%d,%d) node[right] {Right alignment signal};" % (endx+2,(beginy+endy)/2+3,1,0)
print "\\draw[very thick,color=blue] (%d,%d) -- +(%d,%d) node[right] {Left alignment signal};" % (endx+2,(beginy+endy)/2+1,1,0)
print "\\draw[dotted,color=black] (%d,%d) -- +(%d,%d) node[right] {Right projection};" % (endx+2,(beginy+endy)/2-3,1,0)
print "\\draw[dashed,color=black] (%d,%d) -- +(%d,%d) node[right] {Left projection};" % (endx+2,(beginy+endy)/2-1,1,0)


#fin de la figure
print "\\end{tikzpicture}\\end{document}"


==> figures/pysources/onepermemory.py <==
print """
\\documentclass{standalone}
\\usepackage{tikz,ifthen,amsmath,xcomment}
\\usetikzlibrary{decorations.pathmorphing,decorations.pathreplacing,arrows,automata,patterns,positioning}
\\input{../texcommands.prelim.tex}
\\begin{document}
\\begin{tikzpicture}
"""

m = 4
n = 2
r = 1

yshift =2

gridbeginx = -6
gridbeginy = -4
gridendx = 9
gridendy = 9
print "\\clip[draw,decorate,decoration={random steps, segment length=3pt, amplitude=1pt}] (%f,%d) rectangle (%f,%f);" % (gridbeginx+0.5,gridbeginy+0.5,gridendx-0.5,gridendy-0.5)



print "\\draw[pattern=north east lines,pattern color=gridcolor] (%d,%d) rectangle +(%d,%d);" %(0,yshift,2*r,n)
print "\\draw[pattern=north east lines,pattern color=gridcolor] (%d,%d) rectangle +(%d,%d);" %(0,n+yshift,m,2*r)
print "\\draw[pattern=north east lines,pattern color=gridcolor] (%d,%d) rectangle +(%d,%d);" %(m,n+yshift,2*r,n)
print "\\draw[pattern=north east lines,pattern color=gridcolor] (%d,%d) rectangle +(%d,%d);" %(m,2*n+yshift,m,2*r)
print "\\draw[fill=lightgray] (%d,%d) rectangle +(%d,1);" % (0,yshift+n+2*r,m)



for i in range(gridbeginx,gridendx):
  for j in range(gridbeginy,gridendy):
    print "\\draw[color=gridcolor] (%d,%d) rectangle +(1,1);" % (i,j)
    print "\\node[color=black] at (%f,%f) {$x_{(%d,%d)}$};" % (i+.5,j+.5,i%m,(j-(i/m)*n)%2**m)
for i in range(gridbeginx-1,gridendx+1):
  if i%m==0:
    print "\\draw[color=black,line width=3pt] (%d,%d) rectangle (%d,%d);" % (i,gridbeginy-1,i,gridendy+1)  
  for j in range(gridbeginy-1,gridendy+1):   
    if i%m==0 and (j-(i/m*n))%2**m==0:
      print "\\draw[color=black,line width=3pt] (%d,%d) rectangle +(%d,%d);" % (i,j,m,0)

print "\\draw[-latex,ultra thick,color=red] (0,%d) -- +(%d,%d) node[midway,below,sloped] {$\\boldsymbol{(m,n)}$};" % (yshift+n,m,n)


print """
\\end{tikzpicture}
\\end{document}
"""

==> figures/pysources/planAprimS2.py <==
#!/usr/bin/python
side = 10
n=4
print "\\documentclass{standalone}"
print "\\usepackage{tikz}"
print "\\input texcommands.tex"
print "\\begin{document}"

print "\\begin{tikzpicture}[scale=0.5]"
print "\\begin{scope}[scale=%f]" % (1)
for i in range(side):
  for j in range(side):
    print "\\begin{scope}[shift={(%d,%d)}]" % (i,j)
    if i%n==j%n and i%n!=0:
      print "\\sdiagdiag"
    elif i%n==0 and j%n==0:
      print "\\sdiagcorner"
    elif i%n==0 and j%n!=0:
      print "\\sdiagver"
    elif i%n!=0 and j%n==0:
      print "\\sdiaghor"
    elif i%n>j%n:
      print "\\sdiagright"
    else:
      print "\\sdiagleft"
    print "\\draw[line width=0.1pt] (0,0) rectangle +(1,1);"
    print "\\end{scope}"
print "\\end{scope}"
print "\\begin{scope}[scale=%f,shift={(%d,0)}]" % (1,side+2)
for i in range(side):
  for j in range(side):
    print "\\begin{scope}[shift={(%d,%d)}]" % (i,j)
    if i%n==0:
      print "\\begin{scope}[shift={(-1,0)}]"
      print "\\sbreaker"
      print "\\end{scope}"
    if j%n==0:
      print "\\begin{scope}[shift={(-0.5,0.4)}]"
      print "\\shorline"
      print "\\end{scope}"
    print "\\draw (0,0) rectangle +(-1,1);"
    print "\\end{scope}"
print "\\end{scope}"
print "\\draw[-latex] (-2,0) -- +(0,1) node[left] {$e_1$};"
print "\\draw[-latex] (-2,0) -- +(1,0) node[below] {$e_i$};"
print "\\end{tikzpicture}"
print "\\end{document}"


==> figures/pysources/rectangles.py <==
print "\\documentclass{standalone}"
print "\\usepackage{tikz,pgf}"
print "\\input texcommands.tex"
print "\\begin{document}"
print "\\begin{tikzpicture}[scale=0.21]"
# debut figure
# constantes
nombre_rect_h = 4
nombre_rect_v = 2
largeur_rect = 2
base_compteur = 2
periode_rect = 2


hauteur_rect = base_compteur ** largeur_rect
hauteur = hauteur_rect * nombre_rect_v
largeur = (largeur_rect+1) * nombre_rect_h
# rectangles differents arrieres plans
print "\\begin{scope}"

for rect_y in range(nombre_rect_v):
  for rect_x in range(nombre_rect_h):
    base_x = rect_x * (largeur_rect + 1)
    base_ind_x = (rect_x % periode_rect) * largeur_rect
    base_y = rect_y * hauteur_rect
    for x in range(largeur_rect):
      for y in range(hauteur_rect):
	print "\\node at (%d,%d) {$w_{%d,%d}$};" % ((base_x+x)*4,(base_y+y)*4,(base_ind_x+x),(base_y+y-hauteur/2))
    for x in range(largeur_rect+2):
      for y in range(hauteur_rect):
	print "\\begin{scope}[shift={(%d,%d)},scale=4]" % ((base_x+x-1)*4,-2+(base_y+y)*4)
	print "\\shempty"
	print "\\end{scope}"
    for x in range(largeur_rect+2):
      print "\\begin{scope}[shift={(%d,%d)},scale=4]" % (((base_x+x-1)*4),(-2+(base_y)*4))
      print "\\shorline"
      print "\\end{scope}"
    for y in range(hauteur_rect):
      print "\\begin{scope}[shift={(%d,%d)},scale=4]" % ((-2+(base_x-1)*4),(-2+(base_y+y)*4))
      print "\\sbreaker"
      print "\\end{scope}"
    print "\\draw[dotted] (%d,%d) -- +(0,4);" % (((base_x-1)*4),(-2+(hauteur)*4))
    print "\\draw[dotted] (%d,%d) -- +(0,-4);" % (((base_x-1)*4),(-2))
  print "\\draw[dotted] (%d,%f) -- +(-4,0);" % ((-2+(-1)*4),(-1.5+(base_y)*4))
  print "\\draw[dotted] (%d,%f) -- +(4,0);" % ((-2+(largeur)*4),(-1.5+(base_y)*4)) 
  for y in range(hauteur_rect):
    print "\\begin{scope}[shift={(%d,%d)},scale=4]" % ((-2+(largeur-1)*4),(-2+(base_y+y)*4))
    print "\\sbreaker"
    print "\\end{scope}"
print "\\draw[dotted] (%d,%d) -- +(0,4);" % (((largeur-1)*4),(-2+(hauteur)*4))
print "\\draw[dotted] (%d,%d) -- +(0,-4);" % (((largeur-1)*4),(-2))

print "\\node at (-10,-4) {\huge a)};"
print "\\end{scope}"
# rectangles memes arrieres plans
print "\\begin{scope}[shift={(%d,0)}]" % ((largeur+4)*4)

for rect_y in range(nombre_rect_v):
  for rect_x in range(nombre_rect_h):
    base_x = rect_x * (largeur_rect + 1)
    base_ind_x = (rect_x % periode_rect) * largeur_rect
    base_y = rect_y * hauteur_rect
    for x in range(largeur_rect):
      for y in range(hauteur_rect):
	print "\\node at (%d,%d) {$w_{%d,%d}$};" % ((base_x+x)*4,(base_y+y)*4,(x),(base_y+y-hauteur/2))
    for x in range(largeur_rect+2):
      for y in range(hauteur_rect):
	print "\\begin{scope}[shift={(%d,%d)},scale=4]" % ((base_x+x-1)*4,-2+(base_y+y)*4)
	print "\\shempty"
	print "\\end{scope}"
    for x in range(largeur_rect+2):
      print "\\begin{scope}[shift={(%d,%d)},scale=4]" % (((base_x+x-1)*4),(-2+(base_y)*4))
      print "\\shorline"
      print "\\end{scope}"
    for y in range(hauteur_rect):
      print "\\begin{scope}[shift={(%d,%d)},scale=4]" % ((-2+(base_x-1)*4),(-2+(base_y+y)*4))
      print "\\sbreaker"
      print "\\end{scope}"
    print "\\draw[dotted] (%d,%d) -- +(0,4);" % (((base_x-1)*4),(-2+(hauteur)*4))
    print "\\draw[dotted] (%d,%d) -- +(0,-4);" % (((base_x-1)*4),(-2))
  print "\\draw[dotted] (%d,%f) -- +(-4,0);" % ((-2+(-1)*4),(-1.5+(base_y)*4))
  print "\\draw[dotted] (%d,%f) -- +(4,0);" % ((-2+(largeur)*4),(-1.5+(base_y)*4)) 
  for y in range(hauteur_rect):
    print "\\begin{scope}[shift={(%d,%d)},scale=4]" % ((-2+(largeur-1)*4),(-2+(base_y+y)*4))
    print "\\sbreaker"
    print "\\end{scope}"
print "\\draw[dotted] (%d,%d) -- +(0,4);" % (((largeur-1)*4),(-2+(hauteur)*4))
print "\\draw[dotted] (%d,%d) -- +(0,-4);" % (((largeur-1)*4),(-2))

print "\\node at (-10,-4) {\huge b)};"
print "\\end{scope}"
# fin figure
print "\\end{tikzpicture}"
print "\\end{document}"


==> figures/pysources/synchroTransieiej.py <==
print """
\\documentclass{standalone}
\\usepackage{tikz,ifthen,amsmath,xcomment}
\\usetikzlibrary{decorations.pathmorphing,decorations.pathreplacing,arrows,automata,patterns,positioning,calc,3d}
\\makeatletter
\\tikzoption{canvas is xy plane at z}[]{%
  \\def\\tikz@plane@origin{\\pgfpointxyz{0}{0}{#1}}%
  \\def\\tikz@plane@x{\\pgfpointxyz{1}{0}{#1}}%
  \\def\\tikz@plane@y{\\pgfpointxyz{0}{1}{#1}}%
  \\tikz@canvas@is@plane
}
\\makeatother

\\input{../texcommands.prelim.tex}
\\input{../texcommands.tex}
\\input{../../notations.tex}
\\begin{document}
\\begin{tikzpicture}[scale=0.7,
		    visible/.style={line width=3pt,gridcolor},
		    invisible/.style={line width=3pt,gridcolor,dashed},
		    temps/.style={line width=2.5pt,color=black},
		    syncei/.style={line width=1pt,color=red,latex-latex},
		    syncej/.style={line width=1pt,color=green,latex-latex},
		    syncspace/.style={line width=1pt,color=blue,densely dotted,latex-latex},
		    ]
"""
n = 10
nbcubes = 2

print """
\\draw[very thick,-latex] (%d,0,0) -- +(1,0,0) node[midway,below] {$\\vec{e_{d+1}}$};
\\draw[very thick,-latex] (%d,0,0) -- +(0,1,0) node[midway,left] {$\\vec{e_i}$};
\\draw[very thick,-latex] (%d,0,0) -- +(0,0,1) node[midway,below,left] {$\\vec{e_j}$};
""" %(n*nbcubes+2,n*nbcubes+2,n*nbcubes+2)

print "\\begin{scope}[canvas is xz plane at y=%d]" % (n*nbcubes)
for i in range(n*nbcubes):
  for j in range(n*nbcubes):
    print "\\begin{scope}[shift={(%d,%d)}]" % (i,j)
    if i%n==j%n and i%n!=0:
      print "\\sdiagdiag"
    elif i%n==0 and j%n==0:
      print "\\sdiagcorner"
    elif i%n==0 and j%n!=0:
      print "\\sdiagver"
    elif i%n!=0 and j%n==0:
      print "\\sdiaghor"
    elif i%n>j%n:
      print "\\sdiagright"
    else:
      print "\\sdiagleft"
    print "\\draw[line width=0.1pt] (0,0) rectangle +(1,1);"
    print "\\end{scope}"
print "\\end{scope}"

"""
print "\\begin{scope}[canvas is xy plane at z=%d]" % (0)#(n*nbcubes)
for i in range(n*nbcubes):
  for j in range(n*nbcubes):
    print "\\begin{scope}[shift={(%d,%d)}]" % (i,j)
    if i%n==j%n and i%n!=0:
      print "\\sdiagdiag"
    elif i%n==0 and j%n==0:
      print "\\sdiagcorner"
    elif i%n==0 and j%n!=0:
      print "\\sdiagver"
    elif i%n!=0 and j%n==0:
      print "\\sdiaghor"
    elif i%n>j%n:
      print "\\sdiagright"
    else:
      print "\\sdiagleft"
    print "\\draw[line width=0.1pt] (0,0) rectangle +(1,1);"
    print "\\end{scope}"
print "\\end{scope}"
"""
for z in range(n):
  print "\\begin{scope}[canvas is xz plane at y=%d]" % (z)
  for i in range(n):
    print "\\draw[syncei] (%f,%f) -- (%f,%f);" %(.5,i+0.5,n+0.5,i+n+0.5)
    print "\\draw[syncspace] (%f,%f) -- (%f,%f);" %(.5,i+0.5,2*n,i+0.5)
  print "\\end{scope}"
"""
for z in range(n):
  print "\\begin{scope}[canvas is xy plane at z=%d]" % (z)
  for i in range(n):
    print "\\draw[syncej] (%f,%f) -- (%f,%f);" %(0.5,i+.5,n+.5,i+n+.5)
#    print "\\draw[syncspace] (%f,%f) -- (%f,%f);" %(.5,i+0.5,n+0.5,i+0.5)
  print "\\end{scope}"
"""
for i in range(nbcubes):
  for j in range(nbcubes):
    for z in range(nbcubes):
      print """
      \\begin{scope}[canvas is yz plane at x=%d]
	\\draw[invisible] (%d,%d) rectangle +(%d,%d);
      \\end{scope}
      """ % (z*n,i*n,j*n,n,n)
      print """
      \\begin{scope}[canvas is xy plane at z=%d]
	\\draw[invisible] (%d,%d) rectangle +(%d,%d);
      \\end{scope}
      """ % (z*n,i*n,j*n,n,n)
      print """
      \\begin{scope}[canvas is xz plane at y=%d]
	\\draw[invisible] (%d,%d) rectangle +(%d,%d);
      \\end{scope}
      """ % (z*n,i*n,j*n,n,n)


for i in range(nbcubes):
  for j in range(nbcubes):
      print """
      \\begin{scope}[canvas is yz plane at x=%d]
	\\draw[visible] (%d,%d) rectangle +(%d,%d);
      \\end{scope}
      """ % (nbcubes*n,i*n,j*n,n,n)
      print """
      \\begin{scope}[canvas is xz plane at y=%d]
	\\draw[visible] (%d,%d) rectangle +(%d,%d);
      \\end{scope}
      """ % (nbcubes*n,i*n,j*n,n,n)
      print """
      \\begin{scope}[canvas is xy plane at z=%d]
	\\draw[visible] (%d,%d) rectangle +(%d,%d);
      \\end{scope}
      """ % (nbcubes*n,i*n,j*n,n,n)

print "\\begin{scope}[canvas is yz plane at x=%d]" % (n*nbcubes)
print "\\draw[temps] plot[smooth] coordinates {"
for i in range(n):
    if i%2==0:
      print "(%f,%f) (%f,%f) " % (1.3,0.5+i,n-1.3,0.5+i)
    else:
      print "(%f,%f) (%f,%f) " % (n-1.3,0.5+i,1.3,0.5+i)
print """};
      \\draw[temps,-latex] (%f,%f) -- (%f,%f); 
      \\draw[temps] (%f,%f) -- (%f,%f);
      """ % (1.6,0.5,0.5,0.5,0.5,n-0.5,1.6,n-0.5)
print "\\end{scope}"


print """
\\end{tikzpicture}
\\end{document}
"""


==> figures/pysources/transmiNW.py <==
print "\\documentclass{standalone}"
print "\\usepackage{tikz,pgf}"
print "\\input texcommands.tex"
print "\\begin{document}"
print "\\begin{tikzpicture}[scale=0.21]"
# debut figure
# constantes
nombre_rect_h = 2
nombre_rect_v = 2
largeur_rect = 5
periode_rect = 1


hauteur_rect = largeur_rect
hauteur = hauteur_rect * nombre_rect_v
largeur = (largeur_rect+1) * nombre_rect_h
# rectangles differents arrieres plans
print "\\begin{scope}"
for rect_y in range(nombre_rect_v):
  for rect_x in range(nombre_rect_h):
    base_x = rect_x * (largeur_rect + 1)
    base_ind_x = (rect_x % periode_rect) * largeur_rect
    base_y = rect_y * (hauteur_rect + 1)
    x=0 
    for y in range(hauteur_rect):
      print "\\node at (%d,%d) {$w_{%d,%d}$};" % ((base_x+x)*4,(base_y+y)*4,(base_ind_x+x),(y))
    for x in range(largeur_rect+2):
      print "\\begin{scope}[shift={(%d,%d)},scale=4]" % (((base_x+x-1)*4),((base_y-1)*4))
      print "\\shorline"
      print "\\end{scope}"
    for y in range(hauteur_rect+1):
      print "\\begin{scope}[shift={(%d,%d)},scale=4]" % ((-2+(base_x-1)*4),(-2+(base_y+y-1)*4))
      print "\\sbreaker"
      print "\\end{scope}"
  for y in range(hauteur_rect+1):
    print "\\begin{scope}[shift={(%d,%d)},scale=4]" % ((-2+(largeur-1)*4),(-2+(base_y+y-1)*4))
    print "\\sbreaker"
    print "\\end{scope}"
x=0.25
by=0.25
for y in range(largeur_rect):
    print "\\draw[latex-latex] (%d,%d) -- +(%d,%d);" %(x*4,(y+by)*4,(largeur_rect+0.5)*4,(largeur_rect+0.5)*4)
    print "\\draw[latex-latex] (%d,%d) -- +(%d,0);" %(x*4+1,y*4,(largeur_rect)*4)


print "\\node at (-10,-4) {\huge a)};"
print "\\end{scope}"
# rectangles memes arrieres plans
print "\\begin{scope}[shift={(%d,0)}]" % ((largeur+4)*4)
for rect_y in range(nombre_rect_v):
  for rect_x in range(nombre_rect_h):
    base_x = rect_x * (largeur_rect + 1)
    base_ind_x = (rect_x % periode_rect) * largeur_rect
    base_y = rect_y * (hauteur_rect + 1)
    y=largeur_rect-1 
    for x in range(hauteur_rect):
      print "\\node at (%d,%d) {$w_{%d,%d}$};" % ((base_x+x)*4,(base_y+y)*4,(base_ind_x+x),(y))
    for x in range(largeur_rect+2):
      print "\\begin{scope}[shift={(%d,%d)},scale=4]" % (((base_x+x-1)*4),((base_y-1)*4))
      print "\\shorline"
      print "\\end{scope}"
    for y in range(hauteur_rect+1):
      print "\\begin{scope}[shift={(%d,%d)},scale=4]" % ((-2+(base_x-1)*4),(-2+(base_y+y-1)*4))
      print "\\sbreaker"
      print "\\end{scope}"
  for y in range(hauteur_rect+1):
    print "\\begin{scope}[shift={(%d,%d)},scale=4]" % ((-2+(largeur-1)*4),(-2+(base_y+y-1)*4))
    print "\\sbreaker"
    print "\\end{scope}"
y=0.25
bx=0.25
for x in range(largeur_rect):
    print "\\draw[latex-latex] (%d,%d) ++(%d,%d) -- +(%d,%d);" %(0,(largeur_rect-1)*4,(x+bx)*4,y*4,(largeur_rect+0.5)*4,(largeur_rect+0.5)*4)
    print "\\draw[latex-latex] (%d,%d) ++(%d,%d) -- +(0,%d);" %(0,(largeur_rect-1)*4,x*4,y*4+1,(largeur_rect)*4)


print "\\node at (-10,-4) {\huge b)};"
print "\\end{scope}"
# fin figure
print "\\end{tikzpicture}"
print "\\end{document}"



==> figures/pysources/transmidecalee.py <==
#!/usr/bin/env python
# -*- coding: UTF-8 -*-

print "\\documentclass{standalone}"
print "\\usepackage{tikz,pgf}"
print "\\input texcommands.prelim.tex"
print "\\input texcommands.tex"
print "\\usetikzlibrary{decorations.pathmorphing,decorations.pathreplacing,arrows,automata,patterns,positioning}"
print "\\begin{document}"
print "\\begin{tikzpicture}"
#debut generation de la figure

m = 4
n = 2

for i in range(0,m+1):
  for j in range(0,2**m+1):
    if j%2**m==0 and i==m: 
      print "\\begin{scope}[shift={(%d,%d)}]" % (i,j)
      print "\\srightmost"
      print "\\end{scope}"    
    elif j%2**m==0 and i==0: 
      print "\\begin{scope}[shift={(%d,%d)}]" % (i,j)
      print "\\sleftmost"
      print "\\end{scope}"    
    elif j%2**m==0: 
      print "\\begin{scope}[shift={(%d,%d)}]" % (i,j)
      print "\\stnoir"
      print "\\end{scope}"
    elif i==0 and j==2**m-n:
      print "\\begin{scope}[shift={(%d,%d)}]" % (i,j)
      print "\\srightmost"
      print "\\end{scope}"
    elif i==m and j==n:
      print "\\begin{scope}[shift={(%d,%d)}]" % (i,j)
      print "\\sleftmost"
      print "\\end{scope}"
    elif i==0 and j>2**m-n:
      print "\\begin{scope}[shift={(%d,%d)}]" % (i,j)
      print "\\sbetweenlr"
      print "\\end{scope}"
    elif i==0 and j<2**m-n:
      print "\\begin{scope}[shift={(%d,%d)}]" % (i,j)
      print "\\sbetweenrl"
      print "\\end{scope}"
    elif i==m and j>n:
      print "\\begin{scope}[shift={(%d,%d)}]" % (i,j)
      print "\\sbetweenrl"
      print "\\end{scope}"
    elif i==m and j<n:
      print "\\begin{scope}[shift={(%d,%d)}]" % (i,j)
      print "\\sbetweenlr"
      print "\\end{scope}"
    elif i>=m-n and j==i-(m-n)+1:
      print "\\begin{scope}[shift={(%d,%d)}]" % (i,j)
      print "\\strsdiagg"
      print "\\end{scope}"   
    elif i>=m-n:
      print "\\begin{scope}[shift={(%d,%d)}]" % (i,j)
      print "\\strsdiag"
      print "\\end{scope}"  
    else:
      print "\\begin{scope}[shift={(%d,%d)}]" % (i,j)
      print "\\strsdroite"
      print "\\end{scope}"

#fin de la figure
print "\\end{tikzpicture}\\end{document}"

